Phoenix: An Epidemic Approach to Time Reconstruction

Harsh deployment environments and uncertain run-time conditions create numerous challenges for postmortem time reconstruction methods. For example, motes often reboot and thus lose their clock state, considering that the majority of mote platforms lack a real-time clock. While existing time reconstruction methods for long-term data gathering networks rely on a persistent basestation for assigning global timestamps to measurements, the basestation may be unavailable due to hardware and software faults. We present Phoenix, a novel offline algorithm for reconstructing global timestamps that is robust to frequent mote reboots and does not require a persistent global time source. This independence sets Phoenix apart from the majority of time reconstruction algorithms which assume that such a source is always available. Motes in Phoenix exchange their time-related state with their neighbors, establishing a chain of transitive temporal relationships to one or more motes with references to the global time. These relationships allow Phoenix to reconstruct the measurement timeline for each mote. Results from simulations and a deployment indicate that Phoenix can achieve timing accuracy up to 6 ppm for 99% of the collected measurements. Phoenix is able to maintain this performance for periods that last for months without a persistent global time source. To achieve this level of performance for the targeted environmental monitoring application, Phoenix requires an additional space overhead of 4% and an additional duty cycle of 0.2%.

==> graphs/bad_anchors.R <==
d <- read.table('../graphs/CorruptFits4Months.txt', head=T)

postscript('bad_anchors.eps', paper='special', width=4.75, height=3,
           onefile=T, horizontal=F)
par(mar=c(4,5,1,1))

par(fig=c(0,1,0.3,1))
plot(d$day, d$alpha, pch=20, ann=F, axes=F)
axis(2, las=2, lwd=0, lwd.tick=1, cex.axis=0.8)
axis(2, at=1.015, labels=expression(alpha), tick=F, line=2, las=0, font.axis=2)

par(fig=c(0,1,0,0.5), new=T)
plot(d$day, d$chi2, type='n', ann=F, axes=F)
segments(d$day, 0, d$day, d$chi2, lend=1, lwd=1)
axis(2, las=2, lwd=0, lwd.tick=1, cex.axis=0.8)
axis(2, at=mean(range(d$chi2)), labels=expression(chi), tick=F, line=3, las=0)

axis(1, seq(0, 400, 30), lwd=0, lwd.tick=1, line=0.5, cex.axis=0.8)

title(xlab='Deployment Days', line=3, font.lab=2)

dev.off()

==> graphs/badbeta.R <==
d <- read.table('../graphs/bad_beta.txt', sep='\t', head=T)
d$date <- as.POSIXct(as.character(d$datetime), format='%m/%d/%y %H:%M')

postscript('badbeta.eps', paper='special', width=9.5, height=2.5,
           onefile=T, horizontal=F)
par(mar=c(2,4,1,1))
plot(d$date, d$box.220, type='n', ann=F, axes=F)
lines(d$date, d$box.221, lwd=0.5, col='gray60')
lines(d$date, d$box.400, lwd=0.5, col='gray60')
lines(d$date, d$box.402, lwd=0.5, col='gray60')
lines(d$date, d$box.407, lwd=0.5, col='gray60')
lines(d$date, d$box.220, lwd=3)

axis.POSIXct(1, at=seq(as.Date('2009-06-21'), as.Date('2009-06-28'), 'day'))
axis(2, las=2)

title(ylab='Light (ADC)', line=3, font.lab=2)

dev.off()

==> graphs/brazil_residuals.m <==
[vm] = xlsread('anchor_residuals.xls','VM-res');
[f1,x1] = ecdf(vm(:,end));
[gps] = xlsread('anchor_residuals.xls','GPS-res');
[f2,x2] = ecdf(gps(:,end));
plot(x1,f1,'LineWidth',2);
plot(x1,f1,'Color',[0 0 0]);
hold on; plot(x2,f2,'Color',[0.3 0.3 0.3],'LineStyle','--','LineWidth',2);
set(gca,'xscale','log','box','off');
set(gca,'xtick',[0 0.0001 0.001 0.01 0.1 1 10]*1000);
legend ({'VM','GPS'});
legend('location','southeast');  
xlabel('GlobalTime Reference Point Residual [ms]');
ylabel('Probability [0 1]');
save_figure(gcf,'brazil_residuals.eps','-depsc',[1024 420],'points');
system('epstopdf brazil_residuals.eps');

==> graphs/brazil_yield.m <==
yield = csvread('brazil_yield.csv');
pt = bar(yield(:,3))
set(pt,'facecolor',[0.5 0.5 0.5]);
set(gca,'xtick',[1:1:size(yield,1)]);
set(gca,'box','off','xtick',[]);
ylabel('Data loss due to timestamping (%)');
for i=1:size(yield,1),
   text(i,-0.5,num2str(yield(i,1)),'Rotation',90,'FontSize',6); 
end
text(size(yield,1)-5,0.2,'Mote IDs ->','FontSize',8);
save_figure(gcf,'brazil_yield.eps','-depsc',[1024 360],'points');
system('epstopdf brazil_yield.eps');

==> graphs/density_dloss.R <==
d <- read.table('../graphs/Density.txt', head=T)
d$dloss <- d$dloss*100

postscript('density_dloss.eps', paper='special', width=4.75, height=3,
           onefile=T, horizontal=F)

par(mar=c(3,4,1,1))

plot(range(d$density), range(0.035, 0.01, d$dloss), type='n', ann=F, axes=F)
abline(h=axTicks(2), lwd=1, lty=2, col='gray')

points(d$density, d$dloss, type='b', pch=20)

axis(1, at=d$density, tick=F, cex.axis=0.8, line=-0.5)
axis(2, las=2, cex.axis=0.8, tick=F, line=-0.5)

title(ylab='Data loss (%)', line=3, font.lab=2)
title(xlab='Neighbor density', line=2, font.lab=2)

dev.off()

==> graphs/eps2pdf_all.sh <==
for f in *.eps; 
do
  echo "Processing $f file...";
  epstopdf $f;
done


==> graphs/evict_dc.R <==
read <- function(fname) {
  d <- read.table(fname, head=T)
  d$dcycle <- d$dcycle*100
  d <- tapply(d$dcycle, d$numseg, mean)
  data.frame(numseg=as.numeric(names(d)), dcycle=as.vector(d))
}

fcfs <- read('../graphs/FCFS.txt')
rand <- read('../graphs/RAND.txt')
llc  <- read('../graphs/LLC.txt')

fcfs$dcycle <- fcfs$dcycle + 0.075
rand$dcycle <- rand$dcycle + 0.075
llc$dcycle  <- llc$dcycle  + 0.075

postscript('evict_dc.eps', paper='special', width=4.75, height=3,
           onefile=T, horizontal=F)

par(mar=c(3,4,1,1))

plot(range(fcfs$numseg), range(0.180, fcfs$dcycle, rand$dcycle, llc$dcycle), type='n', ann=F, axes=F)
abline(h=axTicks(2), lwd=1, lty=2, col='gray')

points(fcfs$numseg, fcfs$dcycle, type='b', pch=20)
points(rand$numseg, rand$dcycle, type='b', pch=18)
points(llc$numseg, llc$dcycle, type='b', pch=17, cex=0.8)

axis(1, tick=F, cex.axis=0.8, line=-0.5)
axis(2, las=2, cex.axis=0.8, tick=F, line=-0.5)

legend("bottomright", legend=c('FCFS', 'RAND', 'LLC'), 
       pch=c(20, 18, 17), pt.cex=c(1,1,0.8), cex=0.8,
       box.lty=0, bg='white')

title(ylab='Duty cycle (%)', line=3, font.lab=2)
title(xlab='NUMSEG', line=2, font.lab=3)

dev.off()

==> graphs/evict_dloss.R <==
read <- function(fname) {
  d <- read.table(fname, head=T)
  d$dloss <- d$dloss*100
  d <- tapply(d$dloss, d$numseg, mean)
  data.frame(numseg=as.numeric(names(d)), dloss=as.vector(d))
}

fcfs <- read('../graphs/FCFS.txt')
rand <- read('../graphs/RAND.txt')
llc  <- read('../graphs/LLC.txt')

postscript('evict_dloss.eps', paper='special', width=4.75, height=3,
           onefile=T, horizontal=F)

par(mar=c(3,4,1,1))

plot(range(fcfs$numseg), range(0.10, 0.4, fcfs$dloss, rand$dloss, llc$dloss), type='n', ann=F, axes=F)
abline(h=axTicks(2), lwd=1, lty=2, col='gray')

points(fcfs$numseg, fcfs$dloss, type='b', pch=20)
points(rand$numseg, rand$dloss, type='b', pch=18)
points(llc$numseg, llc$dloss, type='b', pch=17, cex=0.8)

axis(1, tick=F, cex.axis=0.8, line=-0.5)
axis(2, las=2, cex.axis=0.8, tick=F, line=-0.5)

legend("topright", legend=c('FCFS', 'RAND', 'LLC'), 
       pch=c(20, 18, 17), pt.cex=c(1,1,0.8), cex=0.8,
       box.lty=0, bg='white')

title(ylab='Data loss (%)', line=2.5, font.lab=2)
title(xlab='NUMSEG', line=2, font.lab=3)

dev.off()

==> graphs/evict_space.R <==
read <- function(fname) {
  d <- read.table(fname, head=T)
  d$space <- d$space*100
  d <- tapply(d$space, d$numseg, mean)
  data.frame(numseg=as.numeric(names(d)), space=as.vector(d))
}

fcfs <- read('../graphs/FCFS.txt')
rand <- read('../graphs/RAND.txt')
llc  <- read('../graphs/LLC.txt')

postscript('evict_space.eps', paper='special', width=4.75, height=3,
           onefile=T, horizontal=F)

par(mar=c(3,3,1,1))

plot(range(fcfs$numseg), range(fcfs$space, rand$space, llc$space, 9), type='n', ann=F, axes=F)
abline(h=axTicks(2), lwd=1, lty=2, col='gray')

points(fcfs$numseg, fcfs$space, type='b', pch=20)
points(rand$numseg, rand$space, type='b', pch=18)
points(llc$numseg, llc$space, type='b', pch=17, cex=0.8)

axis(1, tick=F, cex.axis=0.8, line=-0.5)
axis(2, las=2, cex.axis=0.8, tick=F, line=-0.5)

legend("bottomright", legend=c('FCFS', 'RAND', 'LLC'), 
       pch=c(20, 18, 17), pt.cex=c(1,1,0.8), cex=0.8,
       box.lty=0, bg='white')

title(ylab='Space overhead (%)', line=1.5, font.lab=2)
title(xlab='NUMSEG', line=2, font.lab=3)

dev.off()

==> graphs/fits.R <==
d <- read.table('../graphs/fits.txt', sep='\t', head=T)
d$date <- as.POSIXct(as.character(d$date), format='%m/%d/%y %H:%M')
d$pfit <- d$fit/d$theo
d$pappx <- d$appx/d$theo
d$pnofit <- d$nofit/d$theo
x <- 1:dim(d)[1]

postscript('fits.eps', paper='special', width=9.5, height=2.5,
           onefile=T, horizontal=F)
par(mar=c(3,2,0,0.5))

plot(range(x-0.3, x+0.3+9), c(0, 1.4), type='n', ann=F, axes=F, xaxs='i', yaxs='i')
rect(x-0.3, 0, x+0.3, d$pnofit, border=F, col='black')
o <- d$pnofit+0.01
rect(x-0.3, o, x+0.3, o+d$pappx, border=F, col='gray50')
o <- o+d$pappx+0.01
rect(x-0.3, o, x+0.3, o+d$pfit, border=F, col='gray80')
o <- o+d$pfit+0.01
rect(x-0.02, o, x+0.02, 1.03, border=F, col='black')

segments(14-0.3, 1.1, 26+0.3, 1.1, lwd=0.2)
segments(c(14-0.3, 26+0.3), 1.1, c(14-0.3, 26+0.3), 1.07, lwd=0.2)
text((14+26)/2, 1.17, 'A: Nodes gets stuck', font=3, cex=0.8)
segments(36-0.3, 1.1, 38+0.3, 1.1, lwd=0.2)
segments(c(36-0.3, 38+0.3), 1.1, c(36-0.3, 38+0.3), 1.07, lwd=0.2)
text(40.2, 1.17, 'C: Basestation is down', font=3, cex=0.8)
segments(34-0.3, 1.25, 52+0.3, 1.25, lwd=0.2)
segments(c(34-0.3, 52+0.3), 1.25, c(34-0.3, 52+0.3), 1.07, lwd=0.2)
text((34+52)/2, 1.31, 'D: Reboot problems', font=3, cex=0.8)

segments(27, 1.23, 27, 1.07, lwd=0.5)
text(27, 1.31, 'B: Watchdog timer fix', font=3, cex=0.8)

# legend

lx <- 54
ld <- data.frame(pnofit=0.1, pappx=0.1, pfit=0.6)

rect(lx-0.3, 0, lx+0.3, ld$pnofit, border=F, col='black')
o <- ld$pnofit+0.01
rect(lx-0.3, o, lx+0.3, o+ld$pappx, border=F, col='gray50')
o <- o+ld$pappx+0.01
rect(lx-0.3, o, lx+0.3, o+ld$pfit, border=F, col='gray80')
o <- o+ld$pfit+0.01
rect(lx-0.02, o, lx+0.02, 1.03, border=F, col='black')

y <- d$pnofit[52]/2
lx <- 56

segments(lx-1.5, y, lx, y, lwd=0.2)
text(lx, y, 'No timestamp', pos=4, cex=0.7)
o <- ld$pnofit+0.01
y <- o++ld$pappx/2
segments(lx-1.5, y, lx, y, lwd=0.2)
text(lx, y, 'Approximate', pos=4, cex=0.7)
o <- o+ld$pappx+0.01
y <- o+ld$pfit/2
segments(lx-1.5, y, lx, y, lwd=0.2)
text(lx, y, 'Accurate', pos=4, cex=0.7)
o <- o+ld$pfit+0.01
y <- o+(1.03-o)/2
segments(lx-1.5, y, lx, y, lwd=0.2)
text(lx, y, 'Lost', pos=4, cex=0.7)

axis(1, at=54, labels='Legend', tick=F, las=2, cex.axis=0.7, line=-0.5)

axis(1, at=x, labels=format.POSIXct(d$date, format="%b %Y"), tick=F, las=2, cex.axis=0.7, line=-0.5)
axis(2, at=0.5, label='Percentage', tick=F, line=-0.5, font=2)

dev.off()

==> graphs/koala_phoenix.R <==
d <- read.table('../graphs/KoalaPhoenixCompare.txt', head=T)
d$dloss <- d$bs

postscript('koala_phoenix.eps', paper='special', width=4.75, height=3,
           onefile=T, horizontal=F)

par(mar=c(3,3,1,1))

plot(range(d$days), range(50, d$dloss), type='n', ann=F, axes=F)
abline(h=axTicks(2), lwd=1, lty=2, col='gray')

points(d$days, d$dloss, type='o', pch=20)

axis(1, at=seq(0,18,2), tick=F, cex.axis=0.8, line=-0.5)
#axis(1, at=seq(0,18,2), labels=F, lwd=0, lwd.tick=1, line=0.2, tcl=-0.3)
axis(2, las=2, cex.axis=0.8, tick=F, line=-0.5)

title(ylab='Data loss (%)', line=2, font.lab=2)
title(xlab='Basestation down (days)', line=2, font.lab=2)

dev.off()


==> graphs/nobs_ppm.R <==
d <- read.table('../graphs/bs_down.txt', head=T)
d$ppm <- d$ppm * 1e6
b <- boxplot(d$ppm ~ d$down, plot=F)
print(b)
n <- length(b$names)

postscript('nobs_ppm.eps', paper='special', width=9.5, height=2.5,
           onefile=T, horizontal=F)
par(mar=c(2,4,1,1))

plot(c(1, n), range(5, 25, b$stats), type='n', ann=F, axes=F)
abline(h=axTicks(2), lwd=1, lty=2, col='gray')

# box and the median
rect(1:n-0.3, b$stats[2,], 1:n+0.3, b$stats[4,], col='white')
segments(1:n-0.3, b$stats[3,], 1:n+0.3, b$stats[3,], lend=1, lwd=3)

# whiskers
segments(1:n, b$stats[1,], 1:n, b$stats[2,], lend=1)
points(1:n, b$stats[1,], pch='-')
segments(1:n, b$stats[4,], 1:n, b$stats[5,], lend=1)
points(1:n, b$stats[5,], pch='-')

# outliers
points(b$group, b$out, pch=1, cex=0.7)

axis(1, at=1:n, labels=as.numeric(b$names)/24, tick=F, cex.axis=1, line=-1)
axis(2, las=2, cex.axis=0.8, tick=F, line=-0.5)

title(ylab='PPM Error', line=2, font.lab=2)
title(xlab='Days without a global clock source', line=1, font.lab=2)

dev.off()

==> graphs/olin_alpha.R <==
d <- read.table('../graphs/OlinAlpha.txt', head=T)
d$X0 <- abs(1-d$X.0.)*1e6
d$X2 <- abs(1-d$X.2.)*1e6
d$X4 <- abs(1-d$X.4.)*1e6
d$X6 <- abs(1-d$X.6.)*1e6
d$X8 <- abs(1-d$X.8.)*1e6
d$X10 <- abs(1-d$X.10.)*1e6
d$X12 <- abs(1-d$X.12.)*1e6
d$X14 <- abs(1-d$X.14.)*1e6
d$X16 <- abs(1-d$X.16.)*1e6
d$X18 <- abs(1-d$X.18.)*1e6

y <- 1:dim(d)[1]/dim(d)[1]

postscript('olin_alpha.eps', paper='special', width=4.75, height=3,
           onefile=T, horizontal=F)

par(mar=c(3,4,1,1))

plot(range(d$X0, d$X18), c(0,1), type='n', ann=F, axes=F)
abline(h=axTicks(2), lwd=1, lty=2, col='gray')
abline(v=axTicks(1), lwd=1, lty=2, col='gray')

lines(sort(d$X0), y, lwd=3)
lines(sort(d$X18), y)

axis(1, tick=F, cex.axis=0.8, line=-0.5)
axis(2, at=seq(0, 1, 0.25), las=2, cex.axis=0.8, tick=F, line=-0.5)

legend("bottomright", legend=c('Persistent', 'BS down 18 days'),
       lwd=c(3,1), cex=0.9, box.lty=0, bg='white')


title(ylab='Probability', line=2.5, font.lab=2)
title(xlab='Skew (PPM)', line=2, font.lab=2)

dev.off()

==> graphs/path.R <==
d <- read.table('../graphs/BDown.txt', sep='\t', head=T,
                colClasses=c('character', 'character', 'character'))
d$up <- as.POSIXct(d$up, format='%m/%d/%Y %H:%M')
d$down <- as.POSIXct(d$down, format='%m/%d/%Y %H:%M')
y <- dim(d)[1]:1

postscript('path.eps', paper='special', width=9.5, height=2.5,
           onefile=T, horizontal=F)
par(mar=c(3,1,1,1))

plot(range(d$up), range(y), type='n', ann=F, axes=F)

x <- as.POSIXct(as.Date('2008-12-18'))
ly <- dim(d)[1]
abline(v=x, lwd=1, lty=2, col='gray')
text(x, ly, 'No GPS', pos=2, cex=0.8, font=3)
text(x, ly, 'GPS on', pos=4, cex=0.8, font=3)
#text(x, 57, 'Feb 12, 2009', cex=0.7, adj=c(-0.05,1))

points(c(d$up[1], d$down[1]), c(dim(d)[1], dim(d)[1]), pch=16, cex=1)
points(c(d$up[ly], d$down[ly]), c(1, 1), pch=15, cex=1)

segments(d$up, y, d$down, y, lwd=1, lend=1)
segments(d$up[1], y[1], d$down[1], y[1], lwd=3, lend=1)
segments(d$up[ly], y[ly], d$down[ly], y[ly], lwd=3, lend=1)

#legend('bottomleft', c('Initial segment', 'GPS node'), pch=c(16, 15), lwd=c(3, 3), bty='n', cex=0.8)
x <- as.POSIXct(as.Date('2008-09-10'))
text(x, 4, 'Initial segment', cex=0.8, pos=4)
text(x, 1, 'GPS segment', cex=0.8, pos=4)
x <- as.POSIXct(as.Date('2008-09-07'))
segments(x, 4.25, x+3*24*60*60, 4.25, lwd=3, lend=1)
segments(x, 1.25, x+3*24*60*60, 1.25, lwd=3, lend=1)
points(c(x, x+3*24*60*60), c(4.25, 4.25), pch=16)
points(c(x, x+3*24*60*60), c(1.25, 1.25), pch=15)

start <- as.Date('2008-09-01')
end <- as.Date('2009-01-01')
axis.POSIXct(1, at=seq(start, end, 'day'), labels=F, lwd=0, lwd.tick=0.5, line=0.5)
axis.POSIXct(1, at=seq(start, end, 'month'), format='%b %Y', lwd=0, lwd.tick=2, tcl=-0.8, line=0.5)

dev.off()

==> graphs/reboot_bv.R <==
d <- read.table('../graphs/reboot_bv.txt', sep='\t', head=T, colClasses=c('character', 'numeric'))
d$date <- as.POSIXct(d$date, format='%m/%d/%y %H:%M')

postscript('reboot_bv.eps', paper='special', width=9.5, height=2.5,
           onefile=T, horizontal=F)
par(mar=c(4,4,1,1))
plot(d$date, d$bv, ylim=c(2.5, 3.6), type='n', ann=F, axes=F)

dt = d[1:165,]
lines(dt$date, dt$bv, lwd=2)

dt = d[167:354,]
lines(dt$date, dt$bv, lwd=2)

dt = d[356:499,]
lines(dt$date, dt$bv, lwd=2)

dt = d[502:760,]
lines(dt$date, dt$bv, lwd=2)

dt = d[c(167, 356, 502),]
ymax <- rep(3.5, length(dt$date))
y0 <- rep(2.4, length(dt$date))
segments(dt$date, y0, dt$date, ymax, lwd=0.2)
points(dt$date, ymax, pch=20, cex=1)
text(dt$date, ymax-0.01, labels='Reboot', cex=0.8, pos=3)

axis.POSIXct(1, at=seq(as.Date('2009-01-01'), as.Date('2009-02-03'), 'day'), las=2)
axis(2, at=seq(2.6, 3.6, 0.2), las=1)

title(ylab='Battery Voltage (Volts)', line=3, font.lab=2)

dev.off()

==> graphs/seglen.R <==
d <- read.table('../graphs/seg_pre_watchdog.csv', sep=',')
d <- d$V2[d$V1 == 2]
dw <- read.table('../graphs/seg_post_watchdog.csv', sep=',')
dw <- dw$V2[dw$V1 == 2]

postscript('seglen.eps', paper='special', width=9.5, height=2.5,
           onefile=T, horizontal=F)
par(mar=c(4,4,1,1))

plot(sort(d), 1:length(d)/length(d), xlim=c(0.05, max(d, dw)), type='n', ann=F, axes=F, log='x')

y <- c(0.25, 0.5, 1, 2, 3, 4, 5, 10, 50, 100)
abline(h=seq(0, 1, 0.25), lwd=1, lty=2, col='gray')
abline(v=y, lwd=1, lty=2, col='gray')

lines(sort(d), 1:length(d)/length(d))
lines(sort(dw), 1:length(dw)/length(dw), lwd=3)

axis(1, at=c(0.25, 200), labels=F)
#axis(1, at=c(0.25, 1, 10, 100), labels=c(1, 0.25, 10, 100), lwd=F, lwd.ticks=2)
axis(1, at=y, labels=y, tick=F)
axis(1, at=seq(0.25, 1, 0.25), labels=F, lwd=F, lwd.ticks=1)
axis(1, at=seq(1, 10, 1), labels=F, lwd=F, lwd.ticks=1)
axis(1, at=seq(10, 100, 10), labels=F, lwd=F, lwd.ticks=1)
axis(2, at=seq(0, 1, 0.25), las=2)

title(ylab='Probability', line=3, font.lab=2)
title(xlab='Segment Length (days)', line=2.5, font.lab=2)

legend(0.038, 1.1, legend=c('Pre Watchdog', 'Post Watchdog'), lwd=c(1, 3), box.lty=0, bg='white')

dev.off()

==> graphs/topo.R <==
d <- read.table('../graphs/topo.txt', head=T)
d$x <- d$UTMEast - d$UTMEast[d$locationid == -1]
d$y <- d$UTMNorth - d$UTMNorth[d$locationid == -1]

#alpha <- pi/180*41.18
alpha <- pi/4
d$nx <- d$x*cos(alpha) - d$y*sin(alpha)
d$ny <- d$x*sin(alpha) + d$y*cos(alpha)
d$x <- d$nx
d$y <- d$ny
print(range(d$x))
print(range(d$y))

xlim <- c(-165, 30)
ylim <- c(-50, 15)

postscript('topo.eps', paper='special', width=9.5,
           height=9.5*(ylim[2]-ylim[1])/(xlim[2]-xlim[1]),
           onefile=T, horizontal=F)
par(mar=c(0,0,0,0))
plot(d$x, d$y, type='n', ann=F, axes=F, 
     xlim=xlim, ylim=ylim,
     xaxs='i', yaxs='i')
s = d$locationid != -1
points(d$x[s], d$y[s], pch=20)
s = d$locationid == -1
points(d$y[s], d$y[s], pch=10, cex=2)

text(0, 0, 'Basestation', pos=3, offset=0.7, cex=1)

# horizontal black border
rect(xlim[1], ylim[1], xlim[2], ylim[1]+2, col='black')
rect(xlim[1], ylim[2], xlim[2], ylim[2]-2, col='black')
# vertical black border
rect(xlim[1], ylim[1], xlim[1]+2, ylim[2], col='black')
rect(xlim[2], ylim[1], xlim[2]-2, ylim[2], col='black')

# bottom
rect(seq(0, -120, -40)-20, ylim[1], seq(0, -120, -40), ylim[1]+2, col='white')
# top
rect(seq(0, -140, -40)-20, ylim[2], seq(0, -140, -40), ylim[2]-2, col='white')

# left
rect(xlim[1], seq(0, -20, -40)-20, xlim[1]+2, seq(0, -20, -40), col='white')
# right
rect(xlim[2], seq(0, -20, -40)-20, xlim[2]-2, seq(0, -20, -40), col='white')


# top-left corner
rect(xlim[1], ylim[2], -160, ylim[2]-2, col='white')
# top-right cornet
rect(20, ylim[2], xlim[2], ylim[2]-2, col='white')

# bottom-left
#
#    1 - 2
#    |   |
#    |   3 - 4
#    |       |
#    6 ----- 5

polygon(c(-165, -163, -163, -160, -160, -165),
        c( -40,  -40, -48,   -48,  -50,  -50), col='white')

# bottom-right
#
#       1 - 2
#       |   |
#   5 - 6   |
#   |       |
#   4 ----- 3

polygon(c(28, 30, 30, 20, 20, 28),
        c(-40, -40, -50, -50, -48, -48), col='white')

# top-left corner
#
#   1 ----- 2
#   |       |
#   |   4 - 3
#   |   |
#   6 - 5

#polygon(c(-130, -120, -120, -128, -128, -130), 
#        c( 105,  105,  103,  103,  100, 100))

# top-right corner
#
#   6 ----- 1
#   |       |
#   5 - 4   |
#       |   |
#       3 - 2

#polygon(c( 14,  14,  12,  12,  10, 10), 
#        c(105, 100, 100, 103, 103, 105))

axis(1, at=c(-140, -160), labels=F, line=-1.5, lwd=0.2)
axis(1, at=c(-150), labels="20 meters", tick=F, line=-3.5)

dev.off()

==> graphs/wake_dloss.R <==
d <- read.table('../graphs/WakeUp.txt', head=T)
d$dloss <- d$dloss * 100
d$twake <- d$twake/24
b <- boxplot(d$dloss ~ d$twake, plot=F)
print(b)
x <- 1:length(b$names)
#unique(d$twake)

postscript('wake_dloss.eps', paper='special', width=4.75, height=3,
           onefile=T, horizontal=F)
par(mar=c(3,3,1,1))

plot(range(x), range(b$stats), type='n', ann=F, axes=F)
abline(h=axTicks(2), lwd=1, lty=2, col='gray')

# box and the median
rect(x-0.3, b$stats[2,], x+0.3, b$stats[4,], col='white')
segments(x-0.3, b$stats[3,], x+0.3, b$stats[3,], lend=1, lwd=3)

# whiskers
segments(x, b$stats[1,], x, b$stats[2,], lend=1)
points(x, b$stats[1,], pch='-')
segments(x, b$stats[4,], x, b$stats[5,], lend=1)
points(x, b$stats[5,], pch='-')

# outliers
#points(b$group, b$out, pch=1, cex=0.7)

#axis(1, at=x, labels=format(as.numeric(b$names), digits=2, nsmall=2), tick=F, cex.axis=0.8, line=-1)
axis(1, at=x, labels=c(paste(seq(6, 18, 3), 'h', sep=''), '1d', '1d8h', '1d16h', '2d', '3d', '5d'),
     tick=F, cex.axis=0.8, line=-1, las=2)
print(unique(d$twake*24))
print(unique(d$twake))
axis(2, las=2, cex.axis=0.8, tick=F, line=-0.5)

title(ylab='Data loss (%)', line=2, font.lab=2)
title(xlab=expression(T[wakeup]), line=2, font.lab=2)

dev.off()
